Influence of Gribov ambiguities in a class of nonlinear covariant gauges

We consider Yang-Mills theories in a recently proposed family of nonlinear covariant gauges that consistently deals with the issue of Gribov ambiguities. Such gauges provide a generalization of the Curci-Ferrari-Delbourgo-Jarvis gauges which can be formulated as an extremization procedure and might be implemented in numerical calculations. This would allow for nonperturbative studies of Yang-Mills correlators in a broad class of covariant gauges continuously connected to the well-studied Landau gauge. We compute the ghost and gluon propagators in the continuum formulation at one-loop order in perturbation theory and we study their momentum dependence down to the deep infrared regime, with and without renormalization group improvement. In particular, we show that the theory admits infrared-safe renormalization-group trajectories with no Landau pole. Both the gluon and the ghost behave as massive fields at low energy, and the gluon propagator is transverse even away from the Landau gauge limit. We compare our results to those obtained in the usual Curci-Ferrari model, which allows us to pinpoint the specific effects arising from our treatment of Gribov copies.

==> Suplemental_material_article.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    370819,      10770]
NotebookOptionsPosition[    366046,      10606]
NotebookOutlinePosition[    366480,      10623]
CellTagsIndexPosition[    366437,      10620]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
 We present here the full expressions of the Feynman diagrams, and of the \
renormalization group functions \[Beta] and \[Gamma] computed for SU(Nc) \
gauge groupe
 The Feynman diagrams are expressed in term of bare quantities and \
regularized in dimensional reduction: d=4-\[Epsilon]
 The RG functions are expressed in term of renormalized quantities
 nr is the replica number\
\>", "Text",
 CellChangeTimes->{{3.6205652632667103`*^9, 3.6205654141324043`*^9}, {
   3.620565817577483*^9, 3.620565845559676*^9}, {3.6205659015691423`*^9, 
   3.6205659416574507`*^9}, {3.620646172887018*^9, 3.620646227791164*^9}, {
   3.6206463059724207`*^9, 3.6206463072126837`*^9}, {3.6207275848048964`*^9, 
   3.620727625404426*^9}, 3.640946488684538*^9, 3.641215308247181*^9}],

Cell[CellGroupData[{

Cell["Feynman diagrams", "Title",
 CellChangeTimes->{{3.620460448199802*^9, 3.620460454002749*^9}}],

Cell["\<\
 We give here the full expression of the different Feynman diagrams. The \
expressions given here contribute to the vertex function with a global minus \
sign [compare for instance with Eq(49)].\
\>", "Text",
 CellChangeTimes->{{3.620460469710857*^9, 3.620460487532773*^9}, {
   3.620565967359192*^9, 3.620565981398952*^9}, {3.620646178342463*^9, 
   3.62064618776867*^9}, 3.620646354476037*^9, {3.641299601713976*^9, 
   3.64129963908162*^9}, {3.641299702192861*^9, 3.6412997443923388`*^9}}],

Cell["\<\
 The diagrams are indexed from left to right, from top to bottom \
\>", "Text",
 CellChangeTimes->{{3.620460531824924*^9, 3.620460544340653*^9}, {
  3.62056595987884*^9, 3.620565994846466*^9}, {3.620646180118353*^9, 
  3.6206461867258053`*^9}}],

Cell[CellGroupData[{

Cell["Figure 1", "Section",
 CellChangeTimes->{{3.620460496738708*^9, 3.620460498874317*^9}}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620460524026142*^9, 3.620460529905711*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag11", "=", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "72"}], "-", 
       RowBox[{"6", " ", "\[Epsilon]"}], "+", 
       RowBox[{"36", " ", "EulerGamma", " ", "\[Epsilon]"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       RowBox[{"5", " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"6", " ", "EulerGamma", " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"36", " ", "\[Epsilon]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "\[Beta]"}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6204701732579527`*^9, 3.620470183010895*^9}, {
   3.62056542921329*^9, 3.6205654351004457`*^9}, 3.620565830935244*^9, {
   3.6207261473965263`*^9, 3.620726167108892*^9}, {3.640946488708116*^9, 
   3.640946504205968*^9}, 3.640947960886162*^9, 3.6411146479637136`*^9, {
   3.641209654524851*^9, 3.6412096556216516`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.6205545942700157`*^9, 3.62055459688589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag12", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "p"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"8", " ", "\[Beta]"}]}]]}], "]"}], " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"32", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"p", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"8", " ", "\[Beta]"}]}]]}], "]"}], " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"32", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox["p", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["p", "4"], " ", 
      RowBox[{"Log", "[", "p", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "16"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "12"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "4"], " ", 
          SuperscriptBox["\[Beta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "8"]}], "+", 
         RowBox[{
          SuperscriptBox["p", "14"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Beta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "10"], " ", 
          SuperscriptBox["\[Beta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox["\[Beta]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "8"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "280"}], "+", 
            RowBox[{"200", " ", "\[Xi]"}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["p", "\[Mu]"], " ", 
          SubscriptBox["p", "\[Nu]"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["p", "2"], " ", 
          SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "16"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "12"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "4"], " ", 
          SuperscriptBox["\[Beta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "8"]}], "+", 
         RowBox[{
          SuperscriptBox["p", "14"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Beta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "10"], " ", 
          SuperscriptBox["\[Beta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox["\[Beta]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "8"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "280"}], "+", 
            RowBox[{"200", " ", "\[Xi]"}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["p", "\[Mu]"], " ", 
          SubscriptBox["p", "\[Nu]"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["p", "2"], " ", 
          SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "4"], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["p", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"8", " ", "\[Beta]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["p", "6"]}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
            RowBox[{"500", " ", 
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["p", "6"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
           RowBox[{"122", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"8", " ", "\[Beta]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["p", "6"]}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
            RowBox[{"500", " ", 
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["p", "6"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
           RowBox[{"122", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"2", " ", "\[Xi]"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"2", " ", "\[Xi]"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Beta]", "5"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "36"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"112", "-", 
             RowBox[{"12", " ", "\[Xi]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Beta]", "5"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "-", 
             RowBox[{"3", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"100", "-", 
             RowBox[{"12", " ", "\[Xi]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "288"}], "-", 
             RowBox[{"72", " ", "\[Xi]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"Log", "[", "\[Beta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "10"], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "4"]}], "-", 
           RowBox[{"256", " ", 
            SuperscriptBox["\[Beta]", "5"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["p", "6"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"6", " ", "\[Xi]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["p", "4"], " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"34", "+", 
              SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}]}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"224", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Beta]", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "\[Xi]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"124", "+", 
             RowBox[{"18", " ", "\[Xi]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"768", " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "10"], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "6"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"92", "+", 
              RowBox[{"12", " ", "\[Xi]"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "-", 
              RowBox[{"12", " ", "\[Xi]"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Xi]", "2"]}], "+", 
              SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "4"], " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"136", "-", 
              RowBox[{"36", " ", "\[Xi]"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Xi]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"104", "+", 
             RowBox[{"12", " ", "\[Xi]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"28", "-", 
             RowBox[{"12", " ", "\[Xi]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"54", " ", "\[Xi]"}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "104"}], "+", 
             RowBox[{"414", " ", "\[Xi]"}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"85", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["p", "2"], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"54", " ", "\[Xi]"}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "104"}], "+", 
             RowBox[{"414", " ", "\[Xi]"}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"85", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2304", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{"6", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["p", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"131", "-", 
                RowBox[{"84", " ", "EulerGamma"}], "+", 
                RowBox[{"18", " ", "EulerGamma", " ", "\[Xi]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["p", "3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["p", "4"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]"}], "+", 
             RowBox[{"424", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox["p", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SqrtBox["\[Beta]"]}]], "]"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"113", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", 
                   RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "270"}], "-", 
                RowBox[{"36", " ", "\[Xi]"}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"18", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"9", " ", "p", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["p", "6"]}], "+", 
             RowBox[{"78", " ", 
              SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
             RowBox[{"124", " ", 
              SuperscriptBox["p", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], "-", 
             RowBox[{"264", " ", 
              SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox["p", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SqrtBox["\[Beta]"]}]], "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.620554599136264*^9, 3.620554620378923*^9}, 
   3.62072619691527*^9, {3.640946487986661*^9, 3.640946488511093*^9}, 
   3.640947870143003*^9, 3.6411147439488297`*^9, 3.641209566992558*^9, {
   3.641209658960935*^9, 3.641209662162368*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620554631605742*^9, 3.620554634861553*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag13", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"288", " ", 
        SuperscriptBox["p", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"3", " ", "EulerGamma", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"12", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Beta]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Xi]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "p"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[Beta]", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "p"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[Beta]", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}]}], 
      ")"}], " ", 
     SubscriptBox["p", "\[Mu]"], " ", 
     SubscriptBox["p", "\[Nu]"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"576", " ", "p", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"3", " ", "EulerGamma", " ", 
        SuperscriptBox["p", "3"]}], "-", 
       RowBox[{"42", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{
       "18", " ", "EulerGamma", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
       RowBox[{"18", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "3"], "+", 
          RowBox[{"6", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "p"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"12", " ", "\[Beta]", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}]}], 
      ")"}], " ", 
     SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"6", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "\[Epsilon]"]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.620554637213359*^9, 3.62055466284513*^9}, 
   3.6207262314219637`*^9, 3.641114914645957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 4", "Subsection",
 CellChangeTimes->{{3.6205546839252462`*^9, 3.6205546858529177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag14", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", "\[Xi]", 
      " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "nr", "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", "\[Pi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{"3", " ", "\[Beta]", " ", "\[Xi]", " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", "\[Xi]", 
      " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "nr"}], ")"}], " ", 
         SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nr", " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "nr"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"3", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", "\[Xi]", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"nr", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"14", "-", 
              RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"nr", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["p", "4"]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "6"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620554687872213*^9, 3.620554690537044*^9}, 
   3.620554722663755*^9, 3.620726279001196*^9, 3.6409476974813623`*^9, 
   3.641114921039557*^9, 3.641208400070765*^9, 3.641209209798682*^9, {
   3.641209817556614*^9, 3.64120983766903*^9}, {3.641209886146846*^9, 
   3.641209896797924*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 5", "Subsection",
 CellChangeTimes->{{3.620554745828288*^9, 3.620554748060411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag15", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["p", "\[Mu]"], " ", 
       SubscriptBox["p", "\[Nu]"]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["p", "2"], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "6"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "3"], " ", 
        SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
     SubscriptBox["p", "\[Mu]"], " ", 
     SubscriptBox["p", "\[Nu]"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"192", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"192", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
         SuperscriptBox["p", "4"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["p", "2"], "]"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "6"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "p", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["p", "2"], 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "p", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["p", "2"], 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}], " ", 
     SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620554762051278*^9, 3.6205547690403233`*^9}, 
   3.6205562123372307`*^9, 3.620726322042708*^9, {3.640946488581169*^9, 
   3.640946488617322*^9}, 3.641114927246419*^9, {3.641209924570649*^9, 
   3.641209962132815*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 2", "Section",
 CellChangeTimes->{{3.620556475745635*^9, 3.620556477945773*^9}, 
   3.640948125129232*^9}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.62055670738343*^9, 3.620556711470481*^9}, 
   3.640948190528317*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag21", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "-", "\[Xi]"}], 
          ")"}]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Xi]"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"12", " ", "\[Xi]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"2", " ", "\[Beta]"}], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620556712750244*^9, 3.62055672349896*^9}, 
   3.620556808992942*^9, 3.620727330118725*^9, 3.6411146409013977`*^9, {
   3.641116200051145*^9, 3.64111620263769*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.620556495185478*^9, 3.6205564985614777`*^9}, 
   3.64094813804102*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag22", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620556508575444*^9, 3.6205565097890263`*^9}, 
   3.620556565539781*^9, 3.620556696449449*^9, {3.620727283120722*^9, 
   3.6207273046705112`*^9}, 3.641114634652154*^9, {3.641116244010579*^9, 
   3.641116244170442*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620556819126232*^9, 3.620556821389717*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag23", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "EulerGamma", "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
           SuperscriptBox["p", "2"]]}]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["p", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}]}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.620556822748817*^9, 3.620556824841773*^9}, 
   3.620556881072109*^9, {3.620727344262442*^9, 3.620727375058519*^9}, 
   3.6411146301807413`*^9, 3.641116257362784*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 4+5", "Subsection",
 CellChangeTimes->{{3.620556897476945*^9, 3.620556899309119*^9}, {
  3.6409482820953207`*^9, 3.640948282407165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag24", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "EulerGamma"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
           SuperscriptBox["p", "2"]]}]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["p", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620556903503365*^9, 3.620556905537045*^9}, 
   3.6205569410137672`*^9, {3.620727381840418*^9, 3.6207273908138037`*^9}, 
   3.641114625996785*^9, 3.6411162619469852`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 3", "Section",
 CellChangeTimes->{{3.62055622483611*^9, 3.62055622690066*^9}, 
   3.640948126545042*^9}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620556241628141*^9, 3.620556243459434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag31", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
         SuperscriptBox["p", "2"]]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205563709145823`*^9, 3.620556373348329*^9}, {
   3.6207272386123953`*^9, 3.620727240897023*^9}, 3.641114619988966*^9, 
   3.641116214700543*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.6205563841630573`*^9, 3.6205563860023746`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag32", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"32", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62055638817214*^9, 3.620556389942453*^9}, 
   3.620556459979776*^9, 3.620727269787224*^9, 3.641114951064168*^9, {
   3.6411162223957577`*^9, 3.6411162229316998`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 4", "Section",
 CellChangeTimes->{{3.620556952076721*^9, 3.62055695863651*^9}}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620556966708704*^9, 3.620556968748186*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag41", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
          SubscriptBox["\[Delta]", "jk"]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}], 
         " ", 
         SubscriptBox["\[Delta]", "jk"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       SubscriptBox["\[Theta]", "1"], ",", 
       SubscriptBox["\[Theta]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SubscriptBox["\[Delta]", "jk"], " ", 
      SubscriptBox["\[EmptySquare]", 
       RowBox[{
        SubscriptBox["\[Theta]", "1"], ",", 
        SubscriptBox["\[Theta]", "2"]}]]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}], " ", 
      SubscriptBox["\[Delta]", "jk"], " ", 
      SubscriptBox["\[EmptySquare]", 
       RowBox[{
        SubscriptBox["\[Theta]", "1"], ",", 
        SubscriptBox["\[Theta]", "2"]}]]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205569714842873`*^9, 3.620556974992331*^9}, 
   3.620557227819974*^9, {3.62072739929322*^9, 3.6207274115592546`*^9}, 
   3.641114966488558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.6205572392977257`*^9, 3.62055724157724*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SubscriptBox["\[Delta]", "jk"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}], 
        " ", 
        SubscriptBox["\[Delta]", "jk"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
    SubscriptBox["\[Delta]", 
     RowBox[{
      SubscriptBox["\[Theta]", "1"], ",", 
      SubscriptBox["\[Theta]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557247331032*^9, 3.620557248189301*^9}, {
   3.620557341691462*^9, 3.620557342113501*^9}, {3.6207274180046062`*^9, 
   3.620727426611452*^9}, 3.64111500215016*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620557350864263*^9, 3.620557353095674*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag43", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "\[Xi]"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["p", "4"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["p", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"EulerGamma", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "-", "\[Xi]"}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "jk"]}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
         SuperscriptBox["\[Xi]", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
            SuperscriptBox["p", "2"]]}]], " ", 
         RowBox[{"ArcTanh", "[", 
          SqrtBox[
           FractionBox[
            SuperscriptBox["p", "2"], 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}], " ", 
         SubscriptBox["\[Delta]", "jk"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
         SuperscriptBox["\[Xi]", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
         SubscriptBox["\[Delta]", "jk"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       SubscriptBox["\[Theta]", "1"], ",", 
       SubscriptBox["\[Theta]", "2"]}]]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["p", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "-", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "3"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
               SuperscriptBox["p", "2"]]}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "3"], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
         " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]], 
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["p", "3"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
            RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
                SuperscriptBox["p", "2"]]}]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "3"], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
         " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "jk"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\[Theta]", "1"], ",", 
          SubscriptBox["\[Theta]", "2"]}]]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "\[Epsilon]"], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "4"], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "4"], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", "\[Beta]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "6"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"12", " ", "\[Xi]"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Xi]", "2"]}], "+", 
              SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "6"], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"256", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]], 
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["p", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"12", " ", "\[Xi]"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["p", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"12", " ", "\[Xi]"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "jk"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\[Theta]", "1"], ",", 
          SubscriptBox["\[Theta]", "2"]}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557354987042*^9, 3.620557356892373*^9}, 
   3.6205576805970984`*^9, 3.620727456252554*^9, {3.6411150472165823`*^9, 
   3.641115067266788*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 4", "Subsection",
 CellChangeTimes->{{3.620557700084708*^9, 3.6205577023244343`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag44", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["p", "4"], " ", 
         RowBox[{"Log", "[", "p", "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["p", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Pi]", "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}]}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
            SuperscriptBox["p", "2"]]}]], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["p", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "3"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
               SuperscriptBox["p", "2"]]}]]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["p", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62055770419829*^9, 3.620557705848743*^9}, 
   3.620557776115575*^9, {3.620727476131023*^9, 3.620727488796308*^9}, 
   3.641115103429339*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 5", "Section",
 CellChangeTimes->{{3.620557794755351*^9, 3.620557796667507*^9}}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620557810259212*^9, 3.620557812443164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag51", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557813784746*^9, 3.620557817558838*^9}, 
   3.62055785487575*^9, {3.6207275086356277`*^9, 3.620727517258617*^9}, 
   3.641115135965006*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.620557863679015*^9, 3.62055786534667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag52", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
       SubscriptBox["p", "\[Mu]"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", 
         "\[Xi]"}]}], ")"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "nr", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[Beta]", "6"], " ", 
        SuperscriptBox["\[Xi]", "6"]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "nr", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557867448588*^9, 3.620557869551066*^9}, 
   3.620557928696444*^9, {3.6207275235222063`*^9, 3.6207275356078663`*^9}, {
   3.640946488664632*^9, 3.640946488675054*^9}, 3.6411151717619343`*^9, {
   3.6412100949446697`*^9, 3.641210110713526*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620557937033903*^9, 3.6205579389778223`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag53", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", "\[Xi]",
       " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"12", " ", "\[Xi]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "\[Beta]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "-", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"2", " ", "\[Beta]"}], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "\[ImaginaryI]", " ", 
     
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     SubscriptBox["p", "\[Mu]"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205579404007607`*^9, 3.6205579428294067`*^9}, 
   3.620557983580188*^9, {3.620727551981357*^9, 3.620727562902432*^9}, 
   3.6411152093659277`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Renormalization Group functions", "Title",
 CellChangeTimes->{{3.62055807191294*^9, 3.620558089105291*^9}}],

Cell[CellGroupData[{

Cell["Zero momentum prescription scheme", "Section",
 CellChangeTimes->{{3.6205580978562593`*^9, 3.6205581046880302`*^9}, {
  3.641299526890911*^9, 3.6412995271551237`*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "g"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560562469595*^9, 3.6205605649166822`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "58"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"151", "+", 
           RowBox[{"30", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "3"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "3"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"26", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"9", " ", "\[Xi]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62056056857154*^9, 3.6205605900763397`*^9}, {
  3.640946419746909*^9, 3.6409464198084297`*^9}, {3.641210372472411*^9, 
  3.6412103738643703`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "\[Xi]"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560602853113*^9, 3.620560609366914*^9}, {
  3.6409464198112288`*^9, 3.640946419811287*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "\[Xi]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22"}], " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"187", "-", 
            RowBox[{"42", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"192", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "4"]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "4"]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"11", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "297"}], " ", "\[Mu]"}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"9", " ", "\[Xi]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "8"], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205606227078733`*^9, 3.620560631904842*^9}, 
   3.620560673915441*^9, {3.640946390704143*^9, 3.640946418772595*^9}, {
   3.641210415435812*^9, 3.641210417708826*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", 
   SuperscriptBox["m", "2"]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560692396284*^9, 3.620560698197926*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SuperscriptBox["m", "2"]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "34"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"175", "-", 
           RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560700458666*^9, 3.6205607083042707`*^9}, 
   3.620560758480685*^9, {3.640946418813773*^9, 3.640946418835269*^9}, {
   3.641210438194833*^9, 3.641210439449648*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "A"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560827634592*^9, 3.620560830051811*^9}, {
  3.641209662933922*^9, 3.641209662933984*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "A"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "34"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"175", "-", 
           RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560832979472*^9, 3.620560836197908*^9}, 
   3.620561525155045*^9, {3.640946418858417*^9, 3.640946418880076*^9}, {
   3.641210458194765*^9, 3.6412104610733967`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "\[CapitalLambda]"], 
  TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561547506982*^9, 3.6205615520839443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "\[CapitalLambda]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "-", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205617626014*^9, 3.620561767883911*^9}, {
  3.6409464189038677`*^9, 3.640946418991849*^9}, {3.641210482666382*^9, 
  3.6412104839205027`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "ih"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561778495963*^9, 3.6205617828886547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "ih"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22"}], " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"187", "-", 
            RowBox[{"42", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"192", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"11", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "297"}], " ", "\[Mu]"}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"9", " ", "\[Xi]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "8"], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620561785608408*^9, 3.620561788801817*^9}, 
   3.620561826168116*^9, {3.640946419017693*^9, 3.640946419072318*^9}, {
   3.641210522002379*^9, 3.641210523522251*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["IR-Safe scheme", "Section",
 CellChangeTimes->{{3.620561861895709*^9, 3.620561866567239*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "g"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560562469595*^9, 3.6205605649166822`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "29"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"31", "+", 
           RowBox[{"12", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "3"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "3"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"26", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"6", " ", "\[Xi]"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62056056857154*^9, 3.6205605900763397`*^9}, 
   3.620561900484007*^9, {3.6409464190970078`*^9, 3.6409464191590853`*^9}, {
   3.641210559826253*^9, 3.641210561405058*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "\[Xi]"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560602853113*^9, 3.620560609366914*^9}, {
  3.6409464192585697`*^9, 3.640946419258588*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "\[Xi]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"74", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205606227078733`*^9, 3.620560631904842*^9}, 
   3.620560673915441*^9, 3.620561976040853*^9, {3.640946419264882*^9, 
   3.64094641935143*^9}, {3.641210603366638*^9, 3.641210604695765*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", 
   SuperscriptBox["m", "2"]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560692396284*^9, 3.620560698197926*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SuperscriptBox["m", "2"]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "23"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", "\[Xi]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", "\[Xi]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"20", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560700458666*^9, 3.6205607083042707`*^9}, 
   3.620560758480685*^9, 3.620562004915702*^9, {3.640946419381097*^9, 
   3.640946419444656*^9}, {3.641210634265545*^9, 3.6412106356454353`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "A"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560827634592*^9, 3.620560830051811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "A"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560832979472*^9, 3.620560836197908*^9}, 
   3.620561525155045*^9, 3.620562073156664*^9, {3.640946419468767*^9, 
   3.6409464195279007`*^9}, {3.6412106784641848`*^9, 3.641210679955524*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "\[CapitalLambda]"], 
  TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561547506982*^9, 3.6205615520839443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "\[CapitalLambda]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "-", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205617626014*^9, 3.620561767883911*^9}, 
   3.620562111106759*^9, {3.640946419551283*^9, 3.64094641963708*^9}, {
   3.641210699961967*^9, 3.641210701732184*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "ih"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561778495963*^9, 3.6205617828886547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "ih"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"74", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620561785608408*^9, 3.620561788801817*^9}, 
   3.620561826168116*^9, 3.620562137979816*^9, {3.640946419661077*^9, 
   3.640946419720413*^9}, {3.64121072939289*^9, 3.641210730636437*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1026},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 772, 13, 147, "Text"],
Cell[CellGroupData[{
Cell[1355, 37, 99, 1, 139, "Title"],
Cell[1457, 40, 502, 8, 82, "Text"],
Cell[1962, 50, 254, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[2241, 59, 93, 1, 96, "Section"],
Cell[CellGroupData[{
Cell[2359, 64, 97, 1, 67, "Subsection"],
Cell[2459, 67, 1468, 33, 76, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3964, 105, 98, 1, 67, "Subsection"],
Cell[4065, 108, 73254, 2000, 3410, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77356, 2113, 97, 1, 67, "Subsection"],
Cell[77456, 2116, 5969, 166, 402, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83462, 2287, 101, 1, 67, "Subsection"],
Cell[83566, 2290, 9383, 270, 542, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92986, 2565, 97, 1, 67, "Subsection"],
Cell[93086, 2568, 8404, 235, 706, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[101539, 2809, 119, 2, 73, "Section"],
Cell[CellGroupData[{
Cell[101683, 2815, 122, 2, 67, "Subsection"],
Cell[101808, 2819, 11843, 343, 624, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113688, 3167, 124, 2, 67, "Subsection"],
Cell[113815, 3171, 1412, 38, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115264, 3214, 97, 1, 67, "Subsection"],
Cell[115364, 3217, 1311, 36, 111, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116712, 3258, 150, 2, 67, "Subsection"],
Cell[116865, 3262, 1402, 39, 111, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118316, 3307, 117, 2, 73, "Section"],
Cell[CellGroupData[{
Cell[118458, 3313, 97, 1, 67, "Subsection"],
Cell[118558, 3316, 1640, 48, 123, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120235, 3369, 101, 1, 67, "Subsection"],
Cell[120339, 3372, 1749, 46, 122, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122137, 3424, 92, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[122254, 3429, 97, 1, 67, "Subsection"],
Cell[122354, 3432, 2554, 71, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124945, 3508, 98, 1, 67, "Subsection"],
Cell[125046, 3511, 1201, 32, 85, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126284, 3548, 97, 1, 67, "Subsection"],
Cell[126384, 3551, 29289, 816, 1731, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155710, 4372, 99, 1, 67, "Subsection"],
Cell[155812, 4375, 4351, 121, 569, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[160212, 4502, 93, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[160330, 4507, 97, 1, 67, "Subsection"],
Cell[160430, 4510, 1380, 36, 81, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161847, 4551, 96, 1, 67, "Subsection"],
Cell[161946, 4554, 3602, 98, 181, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165585, 4657, 99, 1, 67, "Subsection"],
Cell[165687, 4660, 10876, 303, 513, "Input"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176624, 4970, 113, 1, 139, "Title"],
Cell[CellGroupData[{
Cell[176762, 4975, 173, 2, 96, "Section"],
Cell[CellGroupData[{
Cell[176960, 4981, 172, 3, 72, "Subsection"],
Cell[177135, 4986, 16957, 504, 1145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194129, 5495, 225, 4, 73, "Subsection"],
Cell[194357, 5501, 18669, 547, 1275, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213063, 6053, 195, 4, 71, "Subsection"],
Cell[213261, 6059, 11788, 352, 915, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225086, 6416, 220, 4, 67, "Subsection"],
Cell[225309, 6422, 11725, 350, 915, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237071, 6777, 191, 4, 67, "Subsection"],
Cell[237265, 6783, 12254, 362, 591, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249556, 7150, 174, 3, 67, "Subsection"],
Cell[249733, 7155, 17225, 511, 1242, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[267007, 7672, 99, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[267131, 7677, 172, 3, 72, "Subsection"],
Cell[267306, 7682, 18227, 534, 1223, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285570, 8221, 225, 4, 73, "Subsection"],
Cell[285798, 8227, 16637, 487, 1145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302472, 8719, 195, 4, 71, "Subsection"],
Cell[302670, 8725, 17857, 523, 1223, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320564, 9253, 171, 3, 67, "Subsection"],
Cell[320738, 9258, 16367, 483, 1145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337142, 9746, 191, 4, 67, "Subsection"],
Cell[337336, 9752, 12027, 355, 591, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349400, 10112, 174, 3, 67, "Subsection"],
Cell[349577, 10117, 16429, 484, 1145, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> submission_final to arxiv with mathe/Suplemental_material_article.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    370819,      10770]
NotebookOptionsPosition[    366046,      10606]
NotebookOutlinePosition[    366480,      10623]
CellTagsIndexPosition[    366437,      10620]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
 We present here the full expressions of the Feynman diagrams, and of the \
renormalization group functions \[Beta] and \[Gamma] computed for SU(Nc) \
gauge groupe
 The Feynman diagrams are expressed in term of bare quantities and \
regularized in dimensional reduction: d=4-\[Epsilon]
 The RG functions are expressed in term of renormalized quantities
 nr is the replica number\
\>", "Text",
 CellChangeTimes->{{3.6205652632667103`*^9, 3.6205654141324043`*^9}, {
   3.620565817577483*^9, 3.620565845559676*^9}, {3.6205659015691423`*^9, 
   3.6205659416574507`*^9}, {3.620646172887018*^9, 3.620646227791164*^9}, {
   3.6206463059724207`*^9, 3.6206463072126837`*^9}, {3.6207275848048964`*^9, 
   3.620727625404426*^9}, 3.640946488684538*^9, 3.641215308247181*^9}],

Cell[CellGroupData[{

Cell["Feynman diagrams", "Title",
 CellChangeTimes->{{3.620460448199802*^9, 3.620460454002749*^9}}],

Cell["\<\
 We give here the full expression of the different Feynman diagrams. The \
expressions given here contribute to the vertex function with a global minus \
sign [compare for instance with Eq(49)].\
\>", "Text",
 CellChangeTimes->{{3.620460469710857*^9, 3.620460487532773*^9}, {
   3.620565967359192*^9, 3.620565981398952*^9}, {3.620646178342463*^9, 
   3.62064618776867*^9}, 3.620646354476037*^9, {3.641299601713976*^9, 
   3.64129963908162*^9}, {3.641299702192861*^9, 3.6412997443923388`*^9}}],

Cell["\<\
 The diagrams are indexed from left to right, from top to bottom \
\>", "Text",
 CellChangeTimes->{{3.620460531824924*^9, 3.620460544340653*^9}, {
  3.62056595987884*^9, 3.620565994846466*^9}, {3.620646180118353*^9, 
  3.6206461867258053`*^9}}],

Cell[CellGroupData[{

Cell["Figure 1", "Section",
 CellChangeTimes->{{3.620460496738708*^9, 3.620460498874317*^9}}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620460524026142*^9, 3.620460529905711*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag11", "=", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "72"}], "-", 
       RowBox[{"6", " ", "\[Epsilon]"}], "+", 
       RowBox[{"36", " ", "EulerGamma", " ", "\[Epsilon]"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "-", 
       RowBox[{"5", " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"6", " ", "EulerGamma", " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"36", " ", "\[Epsilon]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "\[Beta]"}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[Epsilon]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6204701732579527`*^9, 3.620470183010895*^9}, {
   3.62056542921329*^9, 3.6205654351004457`*^9}, 3.620565830935244*^9, {
   3.6207261473965263`*^9, 3.620726167108892*^9}, {3.640946488708116*^9, 
   3.640946504205968*^9}, 3.640947960886162*^9, 3.6411146479637136`*^9, {
   3.641209654524851*^9, 3.6412096556216516`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.6205545942700157`*^9, 3.62055459688589*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag12", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "p"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"8", " ", "\[Beta]"}]}]]}], "]"}], " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"32", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"p", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"8", " ", "\[Beta]"}]}]]}], "]"}], " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"32", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox["p", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["p", "4"], " ", 
      RowBox[{"Log", "[", "p", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "16"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "12"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "4"], " ", 
          SuperscriptBox["\[Beta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "8"]}], "+", 
         RowBox[{
          SuperscriptBox["p", "14"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Beta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "10"], " ", 
          SuperscriptBox["\[Beta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox["\[Beta]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "8"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "280"}], "+", 
            RowBox[{"200", " ", "\[Xi]"}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["p", "2"]}], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["p", "\[Mu]"], " ", 
          SubscriptBox["p", "\[Nu]"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["p", "2"], " ", 
          SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "16"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "12"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "4"], " ", 
          SuperscriptBox["\[Beta]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "28"}], "+", "\[Xi]"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "8"]}], "+", 
         RowBox[{
          SuperscriptBox["p", "14"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Beta]", "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "10"], " ", 
          SuperscriptBox["\[Beta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox["\[Beta]", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"112", "-", 
            RowBox[{"33", " ", "\[Xi]"}], "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "8"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "280"}], "+", 
            RowBox[{"200", " ", "\[Xi]"}], "-", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["p", "\[Mu]"], " ", 
          SubscriptBox["p", "\[Nu]"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["p", "2"], " ", 
          SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]"}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "4"], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["p", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"8", " ", "\[Beta]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["p", "6"]}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
            RowBox[{"500", " ", 
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["p", "6"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
           RowBox[{"122", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"8", " ", "\[Beta]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["p", "6"]}], "+", 
            RowBox[{"74", " ", 
             SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
            RowBox[{"500", " ", 
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["\[Beta]", "3"]}]}], ")"}]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["p", "6"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
           RowBox[{"122", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"2", " ", "\[Xi]"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"14", "-", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
           RowBox[{"9", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"2", " ", "\[Xi]"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Beta]", "5"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "36"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"112", "-", 
             RowBox[{"12", " ", "\[Xi]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Beta]", "5"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"6", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "-", 
             RowBox[{"3", " ", "\[Xi]"}], "+", 
             SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"100", "-", 
             RowBox[{"12", " ", "\[Xi]"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "288"}], "-", 
             RowBox[{"72", " ", "\[Xi]"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"Log", "[", "\[Beta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "10"], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "4"]}], "-", 
           RowBox[{"256", " ", 
            SuperscriptBox["\[Beta]", "5"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["p", "6"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"6", " ", "\[Xi]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["p", "4"], " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"34", "+", 
              SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}]}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"224", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"]}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Beta]", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "\[Xi]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"124", "+", 
             RowBox[{"18", " ", "\[Xi]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"768", " ", 
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"Log", "[", "\[Xi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "10"], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Beta]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
           RowBox[{
            SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "6"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"92", "+", 
              RowBox[{"12", " ", "\[Xi]"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "-", 
              RowBox[{"12", " ", "\[Xi]"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Xi]", "2"]}], "+", 
              SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "4"], " ", 
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"136", "-", 
              RowBox[{"36", " ", "\[Xi]"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Xi]", "2"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "10"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"104", "+", 
             RowBox[{"12", " ", "\[Xi]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"28", "-", 
             RowBox[{"12", " ", "\[Xi]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"54", " ", "\[Xi]"}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "104"}], "+", 
             RowBox[{"414", " ", "\[Xi]"}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"85", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["p", "2"], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}]}], 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "-", 
             RowBox[{"40", " ", "\[Xi]"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", 
             RowBox[{"54", " ", "\[Xi]"}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"17", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"51", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"620", " ", "\[Xi]"}], "+", 
             RowBox[{"255", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "104"}], "+", 
             RowBox[{"414", " ", "\[Xi]"}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"85", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["p", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["p", "12"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"79", "-", 
             RowBox[{"23", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"972", "+", 
             RowBox[{"116", " ", "\[Xi]"}], "-", 
             RowBox[{"163", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "448"}], "-", 
             RowBox[{"60", " ", "\[Xi]"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1616", "-", 
             RowBox[{"1736", " ", "\[Xi]"}], "+", 
             RowBox[{"754", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "-", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "12"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["p", "10"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{"248", "-", 
             RowBox[{"91", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Beta]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "6"]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "8"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2760", "+", 
             RowBox[{"772", " ", "\[Xi]"}], "-", 
             RowBox[{"713", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", 
           SuperscriptBox["\[Beta]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2608"}], "-", 
             RowBox[{"780", " ", "\[Xi]"}], "+", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5008"}], "+", 
             RowBox[{"5716", " ", "\[Xi]"}], "-", 
             RowBox[{"2804", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"537", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2304", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "+", 
                RowBox[{"6", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["p", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"131", "-", 
                RowBox[{"84", " ", "EulerGamma"}], "+", 
                RowBox[{"18", " ", "EulerGamma", " ", "\[Xi]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["p", "3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["p", "4"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]"}], "+", 
             RowBox[{"424", " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox["p", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SqrtBox["\[Beta]"]}]], "]"}]}]}], ")"}], " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"113", "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"3", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", 
                   RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "270"}], "-", 
                RowBox[{"36", " ", "\[Xi]"}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["\[Xi]", "2"]}], "+", 
                RowBox[{"18", " ", "EulerGamma", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"9", " ", "p", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"8", " ", "\[Beta]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["p", "6"]}], "+", 
             RowBox[{"78", " ", 
              SuperscriptBox["p", "4"], " ", "\[Beta]"}], "+", 
             RowBox[{"124", " ", 
              SuperscriptBox["p", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], "-", 
             RowBox[{"264", " ", 
              SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
           RowBox[{"ArcSinh", "[", 
            FractionBox["p", 
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", 
              SqrtBox["\[Beta]"]}]], "]"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.620554599136264*^9, 3.620554620378923*^9}, 
   3.62072619691527*^9, {3.640946487986661*^9, 3.640946488511093*^9}, 
   3.640947870143003*^9, 3.6411147439488297`*^9, 3.641209566992558*^9, {
   3.641209658960935*^9, 3.641209662162368*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620554631605742*^9, 3.620554634861553*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag13", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"288", " ", 
        SuperscriptBox["p", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"3", " ", "EulerGamma", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"12", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Beta]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Xi]", "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "p"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[Beta]", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "p"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[Beta]", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}]}], 
      ")"}], " ", 
     SubscriptBox["p", "\[Mu]"], " ", 
     SubscriptBox["p", "\[Nu]"]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"576", " ", "p", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"3", " ", "EulerGamma", " ", 
        SuperscriptBox["p", "3"]}], "-", 
       RowBox[{"42", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{
       "18", " ", "EulerGamma", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
       RowBox[{"18", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "3"], "+", 
          RowBox[{"6", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "p"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "2"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}], "+", 
       RowBox[{"12", " ", "\[Beta]", " ", "\[Xi]", " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "]"}]}]}], 
      ")"}], " ", 
     SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        SubscriptBox["p", "\[Mu]"], " ", 
        SubscriptBox["p", "\[Nu]"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"6", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "\[Epsilon]"]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.620554637213359*^9, 3.62055466284513*^9}, 
   3.6207262314219637`*^9, 3.641114914645957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 4", "Subsection",
 CellChangeTimes->{{3.6205546839252462`*^9, 3.6205546858529177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag14", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", "\[Xi]", 
      " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "nr", "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", "\[Pi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["p", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["p", "\[Mu]"]}], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{"3", " ", "\[Beta]", " ", "\[Xi]", " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", "\[Xi]", 
      " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nr", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "nr"}], ")"}], " ", 
         SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "6"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "nr", " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "nr"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"3", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", "\[Xi]", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"nr", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"14", "-", 
              RowBox[{"6", " ", "EulerGamma"}]}], ")"}], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"nr", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "nr"}], "+", 
        SuperscriptBox["nr", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["p", "4"]}], " ", 
         SubscriptBox["p", "\[Mu]"], " ", 
         SubscriptBox["p", "\[Nu]"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "6"], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620554687872213*^9, 3.620554690537044*^9}, 
   3.620554722663755*^9, 3.620726279001196*^9, 3.6409476974813623`*^9, 
   3.641114921039557*^9, 3.641208400070765*^9, 3.641209209798682*^9, {
   3.641209817556614*^9, 3.64120983766903*^9}, {3.641209886146846*^9, 
   3.641209896797924*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 5", "Subsection",
 CellChangeTimes->{{3.620554745828288*^9, 3.620554748060411*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag15", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       SubscriptBox["p", "\[Mu]"], " ", 
       SubscriptBox["p", "\[Nu]"]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["p", "2"], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "6"], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Beta]", "3"], " ", 
        SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
     SubscriptBox["p", "\[Mu]"], " ", 
     SubscriptBox["p", "\[Nu]"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"192", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"], " ", 
      SubscriptBox["p", "\[Nu]"]}], 
     RowBox[{"192", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", 
         SuperscriptBox["\[Xi]", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
         SuperscriptBox["p", "4"], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["p", "2"], "]"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["p", "6"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Beta]", "3"], " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "p", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["p", "2"], 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "p", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           SqrtBox[
            FractionBox[
             SuperscriptBox["p", "2"], 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}], " ", 
     SubscriptBox["\[Delta]", "\[Mu]\[Nu]"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620554762051278*^9, 3.6205547690403233`*^9}, 
   3.6205562123372307`*^9, 3.620726322042708*^9, {3.640946488581169*^9, 
   3.640946488617322*^9}, 3.641114927246419*^9, {3.641209924570649*^9, 
   3.641209962132815*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 2", "Section",
 CellChangeTimes->{{3.620556475745635*^9, 3.620556477945773*^9}, 
   3.640948125129232*^9}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.62055670738343*^9, 3.620556711470481*^9}, 
   3.640948190528317*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag21", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "-", "\[Xi]"}], 
          ")"}]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[Xi]"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["p", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["p", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"12", " ", "\[Xi]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "p", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["p", "2"], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"2", " ", "\[Beta]"}], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"256", " ", 
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620556712750244*^9, 3.62055672349896*^9}, 
   3.620556808992942*^9, 3.620727330118725*^9, 3.6411146409013977`*^9, {
   3.641116200051145*^9, 3.64111620263769*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.620556495185478*^9, 3.6205564985614777`*^9}, 
   3.64094813804102*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag22", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620556508575444*^9, 3.6205565097890263`*^9}, 
   3.620556565539781*^9, 3.620556696449449*^9, {3.620727283120722*^9, 
   3.6207273046705112`*^9}, 3.641114634652154*^9, {3.641116244010579*^9, 
   3.641116244170442*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620556819126232*^9, 3.620556821389717*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag23", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "EulerGamma", "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
           SuperscriptBox["p", "2"]]}]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["p", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}]}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.620556822748817*^9, 3.620556824841773*^9}, 
   3.620556881072109*^9, {3.620727344262442*^9, 3.620727375058519*^9}, 
   3.6411146301807413`*^9, 3.641116257362784*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 4+5", "Subsection",
 CellChangeTimes->{{3.620556897476945*^9, 3.620556899309119*^9}, {
  3.6409482820953207`*^9, 3.640948282407165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag24", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
     SuperscriptBox["\[Xi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "EulerGamma"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
           SuperscriptBox["p", "2"]]}]], " ", 
        RowBox[{"ArcTanh", "[", 
         FractionBox["p", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620556903503365*^9, 3.620556905537045*^9}, 
   3.6205569410137672`*^9, {3.620727381840418*^9, 3.6207273908138037`*^9}, 
   3.641114625996785*^9, 3.6411162619469852`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 3", "Section",
 CellChangeTimes->{{3.62055622483611*^9, 3.62055622690066*^9}, 
   3.640948126545042*^9}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620556241628141*^9, 3.620556243459434*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag31", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
         SuperscriptBox["p", "2"]]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205563709145823`*^9, 3.620556373348329*^9}, {
   3.6207272386123953`*^9, 3.620727240897023*^9}, 3.641114619988966*^9, 
   3.641116214700543*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.6205563841630573`*^9, 3.6205563860023746`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag32", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"32", " ", "p", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62055638817214*^9, 3.620556389942453*^9}, 
   3.620556459979776*^9, 3.620727269787224*^9, 3.641114951064168*^9, {
   3.6411162223957577`*^9, 3.6411162229316998`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 4", "Section",
 CellChangeTimes->{{3.620556952076721*^9, 3.62055695863651*^9}}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620556966708704*^9, 3.620556968748186*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag41", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
          SubscriptBox["\[Delta]", "jk"]}], 
         RowBox[{"96", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["p", "2"]}], "+", 
           RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}], 
         " ", 
         SubscriptBox["\[Delta]", "jk"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       SubscriptBox["\[Theta]", "1"], ",", 
       SubscriptBox["\[Theta]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SubscriptBox["\[Delta]", "jk"], " ", 
      SubscriptBox["\[EmptySquare]", 
       RowBox[{
        SubscriptBox["\[Theta]", "1"], ",", 
        SubscriptBox["\[Theta]", "2"]}]]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}], " ", 
      SubscriptBox["\[Delta]", "jk"], " ", 
      SubscriptBox["\[EmptySquare]", 
       RowBox[{
        SubscriptBox["\[Theta]", "1"], ",", 
        SubscriptBox["\[Theta]", "2"]}]]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205569714842873`*^9, 3.620556974992331*^9}, 
   3.620557227819974*^9, {3.62072739929322*^9, 3.6207274115592546`*^9}, 
   3.641114966488558*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.6205572392977257`*^9, 3.62055724157724*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag42", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        SubscriptBox["\[Delta]", "jk"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "EulerGamma", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}]}], ")"}], 
        " ", 
        SubscriptBox["\[Delta]", "jk"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
    SubscriptBox["\[Delta]", 
     RowBox[{
      SubscriptBox["\[Theta]", "1"], ",", 
      SubscriptBox["\[Theta]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557247331032*^9, 3.620557248189301*^9}, {
   3.620557341691462*^9, 3.620557342113501*^9}, {3.6207274180046062`*^9, 
   3.620727426611452*^9}, 3.64111500215016*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620557350864263*^9, 3.620557353095674*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag43", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", "\[Xi]"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["p", "4"], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["p", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Beta]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"EulerGamma", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "-", "\[Xi]"}], 
             ")"}]}], "+", 
           RowBox[{"2", " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
               SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "jk"]}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
         SuperscriptBox["\[Xi]", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
            SuperscriptBox["p", "2"]]}]], " ", 
         RowBox[{"ArcTanh", "[", 
          SqrtBox[
           FractionBox[
            SuperscriptBox["p", "2"], 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]], "]"}], " ", 
         SubscriptBox["\[Delta]", "jk"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Beta]", " ", 
         SuperscriptBox["\[Xi]", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
         SubscriptBox["\[Delta]", "jk"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       SubscriptBox["\[Theta]", "1"], ",", 
       SubscriptBox["\[Theta]", "2"]}]]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          SuperscriptBox["\[Xi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["p", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", "\[Xi]"}], "-", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "3"], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "3"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
               SuperscriptBox["p", "2"]]}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "3"], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
         " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]], 
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["p", "3"], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
            RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox["\[Xi]", "2"], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
                SuperscriptBox["p", "2"]]}]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "3"], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]"}]}], ")"}], 
         " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        SuperscriptBox["\[Xi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "jk"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\[Theta]", "1"], ",", 
          SubscriptBox["\[Theta]", "2"]}]]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "\[Epsilon]"], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", "\[Beta]"}], "-", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "4"], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "4"], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}], 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "4"], "+", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"2", " ", "\[Beta]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "6"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"12", " ", "\[Xi]"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Xi]", "2"]}], "+", 
              SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
        RowBox[{
         SuperscriptBox["g", "2"], " ", "Nc", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "6"], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Delta]", "jk"], " ", 
         SubscriptBox["\[Delta]", 
          RowBox[{
           SubscriptBox["\[Theta]", "1"], ",", 
           SubscriptBox["\[Theta]", "2"]}]]}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"256", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]], 
         RowBox[{
          SuperscriptBox["g", "2"], " ", "Nc", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["p", "6"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"12", " ", "\[Xi]"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["\[Delta]", "jk"]}], ")"}]}]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"256", " ", 
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
        SuperscriptBox["g", "2"], " ", "Nc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["p", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["p", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"12", " ", "\[Xi]"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Delta]", "jk"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\[Theta]", "1"], ",", 
          SubscriptBox["\[Theta]", "2"]}]]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557354987042*^9, 3.620557356892373*^9}, 
   3.6205576805970984`*^9, 3.620727456252554*^9, {3.6411150472165823`*^9, 
   3.641115067266788*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 4", "Subsection",
 CellChangeTimes->{{3.620557700084708*^9, 3.6205577023244343`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag44", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["p", "4"], " ", 
         RowBox[{"Log", "[", "p", "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["p", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Pi]", "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["p", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["p", "2"], " ", "\[Beta]", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}]}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
            SuperscriptBox["p", "2"]]}]], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["p", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", "3"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{"2", " ", "p", " ", "\[Beta]", " ", "\[Xi]", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Xi]", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}], 
               SuperscriptBox["p", "2"]]}]]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["p", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"4", " ", "\[Beta]", " ", "\[Xi]"}]}]]]}], "]"}]}], 
        SuperscriptBox["\[Beta]", "2"]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62055770419829*^9, 3.620557705848743*^9}, 
   3.620557776115575*^9, {3.620727476131023*^9, 3.620727488796308*^9}, 
   3.641115103429339*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Figure 5", "Section",
 CellChangeTimes->{{3.620557794755351*^9, 3.620557796667507*^9}}],

Cell[CellGroupData[{

Cell["Diagram 1", "Subsection",
 CellChangeTimes->{{3.620557810259212*^9, 3.620557812443164*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag51", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557813784746*^9, 3.620557817558838*^9}, 
   3.62055785487575*^9, {3.6207275086356277`*^9, 3.620727517258617*^9}, 
   3.641115135965006*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 2", "Subsection",
 CellChangeTimes->{{3.620557863679015*^9, 3.62055786534667*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag52", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
       SubscriptBox["p", "\[Mu]"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "EulerGamma"}], ")"}], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Beta]", " ", 
         "\[Xi]"}]}], ")"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["p", "2"], 
         RowBox[{"\[Beta]", " ", "\[Xi]"}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "nr"}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "nr", " ", "\[Beta]", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[Beta]", "6"], " ", 
        SuperscriptBox["\[Xi]", "6"]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "nr", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620557867448588*^9, 3.620557869551066*^9}, 
   3.620557928696444*^9, {3.6207275235222063`*^9, 3.6207275356078663`*^9}, {
   3.640946488664632*^9, 3.640946488675054*^9}, 3.6411151717619343`*^9, {
   3.6412100949446697`*^9, 3.641210110713526*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diagram 3", "Subsection",
 CellChangeTimes->{{3.620557937033903*^9, 3.6205579389778223`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"diag53", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Epsilon]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", "\[Xi]",
       " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"12", " ", "\[Xi]"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "\[Beta]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "6"], "-", 
        RowBox[{
         SuperscriptBox["\[Beta]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "3"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["p", "4"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["p", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"\[Pi]", " ", "\[Beta]", " ", "\[Xi]"}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"2", " ", "\[Beta]"}], "-", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "2"]}], "-", 
        RowBox[{"2", " ", "\[Beta]"}], "+", 
        RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "\[Beta]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", "2"]}], "+", 
             RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
      SubscriptBox["p", "\[Mu]"]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Beta]"}]], "\[ImaginaryI]", " ", 
     
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["p", "2"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}], 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", 
       RowBox[{"2", " ", "\[Beta]"}], "+", 
       RowBox[{"\[Beta]", " ", "\[Xi]"}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["p", "2"]}], "+", 
            RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Xi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}], " ", 
     SubscriptBox["p", "\[Mu]"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205579404007607`*^9, 3.6205579428294067`*^9}, 
   3.620557983580188*^9, {3.620727551981357*^9, 3.620727562902432*^9}, 
   3.6411152093659277`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Renormalization Group functions", "Title",
 CellChangeTimes->{{3.62055807191294*^9, 3.620558089105291*^9}}],

Cell[CellGroupData[{

Cell["Zero momentum prescription scheme", "Section",
 CellChangeTimes->{{3.6205580978562593`*^9, 3.6205581046880302`*^9}, {
  3.641299526890911*^9, 3.6412995271551237`*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "g"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560562469595*^9, 3.6205605649166822`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "58"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"151", "+", 
           RowBox[{"30", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "3"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "3"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"26", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"9", " ", "\[Xi]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62056056857154*^9, 3.6205605900763397`*^9}, {
  3.640946419746909*^9, 3.6409464198084297`*^9}, {3.641210372472411*^9, 
  3.6412103738643703`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "\[Xi]"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560602853113*^9, 3.620560609366914*^9}, {
  3.6409464198112288`*^9, 3.640946419811287*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "\[Xi]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22"}], " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"187", "-", 
            RowBox[{"42", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"192", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "4"]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "4"]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"11", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "297"}], " ", "\[Mu]"}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"9", " ", "\[Xi]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "8"], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205606227078733`*^9, 3.620560631904842*^9}, 
   3.620560673915441*^9, {3.640946390704143*^9, 3.640946418772595*^9}, {
   3.641210415435812*^9, 3.641210417708826*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", 
   SuperscriptBox["m", "2"]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560692396284*^9, 3.620560698197926*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SuperscriptBox["m", "2"]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "34"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"175", "-", 
           RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560700458666*^9, 3.6205607083042707`*^9}, 
   3.620560758480685*^9, {3.640946418813773*^9, 3.640946418835269*^9}, {
   3.641210438194833*^9, 3.641210439449648*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "A"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560827634592*^9, 3.620560830051811*^9}, {
  3.641209662933922*^9, 3.641209662933984*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "A"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "34"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"175", "-", 
           RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560832979472*^9, 3.620560836197908*^9}, 
   3.620561525155045*^9, {3.640946418858417*^9, 3.640946418880076*^9}, {
   3.641210458194765*^9, 3.6412104610733967`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "\[CapitalLambda]"], 
  TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561547506982*^9, 3.6205615520839443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "\[CapitalLambda]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "-", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205617626014*^9, 3.620561767883911*^9}, {
  3.6409464189038677`*^9, 3.640946418991849*^9}, {3.641210482666382*^9, 
  3.6412104839205027`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "ih"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561778495963*^9, 3.6205617828886547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "ih"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "22"}], " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"187", "-", 
            RowBox[{"42", " ", "\[Xi]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"192", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Mu]", "4"], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "234"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", "\[Mu]"}], "-", 
          RowBox[{"52", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "171"}], " ", "\[Mu]"}], "+", 
          RowBox[{"11", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "297"}], " ", "\[Mu]"}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"9", " ", "\[Xi]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "8"], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["m", "8"], " ", 
         SuperscriptBox["\[Xi]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620561785608408*^9, 3.620561788801817*^9}, 
   3.620561826168116*^9, {3.640946419017693*^9, 3.640946419072318*^9}, {
   3.641210522002379*^9, 3.641210523522251*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["IR-Safe scheme", "Section",
 CellChangeTimes->{{3.620561861895709*^9, 3.620561866567239*^9}}],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "g"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560562469595*^9, 3.6205605649166822`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "g"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "29"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"31", "+", 
           RowBox[{"12", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "3"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"192", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"384", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "3"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"26", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"6", " ", "\[Xi]"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "3"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62056056857154*^9, 3.6205605900763397`*^9}, 
   3.620561900484007*^9, {3.6409464190970078`*^9, 3.6409464191590853`*^9}, {
   3.641210559826253*^9, 3.641210561405058*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", "\[Xi]"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560602853113*^9, 3.620560609366914*^9}, {
  3.6409464192585697`*^9, 3.640946419258588*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", "\[Xi]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"74", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", "\[Xi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", "\[Xi]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      SuperscriptBox["\[Xi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205606227078733`*^9, 3.620560631904842*^9}, 
   3.620560673915441*^9, 3.620561976040853*^9, {3.640946419264882*^9, 
   3.64094641935143*^9}, {3.641210603366638*^9, 3.641210604695765*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Beta]", 
   SuperscriptBox["m", "2"]], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560692396284*^9, 3.620560698197926*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Beta]", 
    SuperscriptBox["m", "2"]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "23"}], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "4"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", "\[Xi]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", "\[Xi]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"20", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "\[Xi]"}], "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["m", "4"], " ", "\[Xi]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560700458666*^9, 3.6205607083042707`*^9}, 
   3.620560758480685*^9, 3.620562004915702*^9, {3.640946419381097*^9, 
   3.640946419444656*^9}, {3.641210634265545*^9, 3.6412106356454353`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "A"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620560827634592*^9, 3.620560830051811*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "A"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Mu]", "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"74", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Mu]"}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620560832979472*^9, 3.620560836197908*^9}, 
   3.620561525155045*^9, 3.620562073156664*^9, {3.640946419468767*^9, 
   3.6409464195279007`*^9}, {3.6412106784641848`*^9, 3.641210679955524*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "\[CapitalLambda]"], 
  TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561547506982*^9, 3.6205615520839443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "\[CapitalLambda]"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "-", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], "+", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "-", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[Xi]"}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6205617626014*^9, 3.620561767883911*^9}, 
   3.620562111106759*^9, {3.640946419551283*^9, 3.64094641963708*^9}, {
   3.641210699961967*^9, 3.641210701732184*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "ih"], TraditionalForm]]]], "Subsection",
 CellChangeTimes->{{3.620561778495963*^9, 3.6205617828886547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", "ih"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g", "2"], " ", "Nc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Mu]", "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"74", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"882", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"175", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"266", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"181", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]]], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"], " ", "\[Xi]"}]}]]], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["\[Mu]", "4"], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}]], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "4"], " ", "\[Xi]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["\[Xi]", "2"]}]}]]], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["m", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["m", "6"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["m", "2"], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"192", " ", 
       SuperscriptBox["m", "4"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "6"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         SuperscriptBox["\[Mu]", "2"]}]]}]], 
     SuperscriptBox["g", "2"], " ", "Nc", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"234", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["\[Mu]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["\[Mu]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"171", " ", "\[Mu]"}], "-", 
          RowBox[{"14", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "\[Mu]"}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            SuperscriptBox["\[Mu]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "10"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["m", "2"]}], "+", 
          SuperscriptBox["\[Mu]", "2"]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m", "6"], " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "87"}], " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"26", "+", 
             RowBox[{"27", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["m", "8"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", "\[Mu]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["m", "2"]}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
     " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"198", " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"29", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Mu]", "8"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "3"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        SuperscriptBox["\[Mu]", "2"]}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[Xi]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Xi]", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "\[Xi]", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      SuperscriptBox["g", "2"], " ", 
      SuperscriptBox["m", "2"], " ", "Nc", " ", "\[Xi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["m", "2"], " ", "\[Xi]"}], 
         SuperscriptBox["\[Mu]", "2"]]}], "]"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620561785608408*^9, 3.620561788801817*^9}, 
   3.620561826168116*^9, 3.620562137979816*^9, {3.640946419661077*^9, 
   3.640946419720413*^9}, {3.64121072939289*^9, 3.641210730636437*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1026},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 772, 13, 147, "Text"],
Cell[CellGroupData[{
Cell[1355, 37, 99, 1, 139, "Title"],
Cell[1457, 40, 502, 8, 82, "Text"],
Cell[1962, 50, 254, 5, 49, "Text"],
Cell[CellGroupData[{
Cell[2241, 59, 93, 1, 96, "Section"],
Cell[CellGroupData[{
Cell[2359, 64, 97, 1, 67, "Subsection"],
Cell[2459, 67, 1468, 33, 76, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3964, 105, 98, 1, 67, "Subsection"],
Cell[4065, 108, 73254, 2000, 3410, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77356, 2113, 97, 1, 67, "Subsection"],
Cell[77456, 2116, 5969, 166, 402, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83462, 2287, 101, 1, 67, "Subsection"],
Cell[83566, 2290, 9383, 270, 542, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92986, 2565, 97, 1, 67, "Subsection"],
Cell[93086, 2568, 8404, 235, 706, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[101539, 2809, 119, 2, 73, "Section"],
Cell[CellGroupData[{
Cell[101683, 2815, 122, 2, 67, "Subsection"],
Cell[101808, 2819, 11843, 343, 624, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113688, 3167, 124, 2, 67, "Subsection"],
Cell[113815, 3171, 1412, 38, 80, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115264, 3214, 97, 1, 67, "Subsection"],
Cell[115364, 3217, 1311, 36, 111, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116712, 3258, 150, 2, 67, "Subsection"],
Cell[116865, 3262, 1402, 39, 111, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118316, 3307, 117, 2, 73, "Section"],
Cell[CellGroupData[{
Cell[118458, 3313, 97, 1, 67, "Subsection"],
Cell[118558, 3316, 1640, 48, 123, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120235, 3369, 101, 1, 67, "Subsection"],
Cell[120339, 3372, 1749, 46, 122, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[122137, 3424, 92, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[122254, 3429, 97, 1, 67, "Subsection"],
Cell[122354, 3432, 2554, 71, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124945, 3508, 98, 1, 67, "Subsection"],
Cell[125046, 3511, 1201, 32, 85, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126284, 3548, 97, 1, 67, "Subsection"],
Cell[126384, 3551, 29289, 816, 1731, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155710, 4372, 99, 1, 67, "Subsection"],
Cell[155812, 4375, 4351, 121, 569, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[160212, 4502, 93, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[160330, 4507, 97, 1, 67, "Subsection"],
Cell[160430, 4510, 1380, 36, 81, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161847, 4551, 96, 1, 67, "Subsection"],
Cell[161946, 4554, 3602, 98, 181, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165585, 4657, 99, 1, 67, "Subsection"],
Cell[165687, 4660, 10876, 303, 513, "Input"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176624, 4970, 113, 1, 139, "Title"],
Cell[CellGroupData[{
Cell[176762, 4975, 173, 2, 96, "Section"],
Cell[CellGroupData[{
Cell[176960, 4981, 172, 3, 72, "Subsection"],
Cell[177135, 4986, 16957, 504, 1145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194129, 5495, 225, 4, 73, "Subsection"],
Cell[194357, 5501, 18669, 547, 1275, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213063, 6053, 195, 4, 71, "Subsection"],
Cell[213261, 6059, 11788, 352, 915, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225086, 6416, 220, 4, 67, "Subsection"],
Cell[225309, 6422, 11725, 350, 915, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237071, 6777, 191, 4, 67, "Subsection"],
Cell[237265, 6783, 12254, 362, 591, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249556, 7150, 174, 3, 67, "Subsection"],
Cell[249733, 7155, 17225, 511, 1242, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[267007, 7672, 99, 1, 73, "Section"],
Cell[CellGroupData[{
Cell[267131, 7677, 172, 3, 72, "Subsection"],
Cell[267306, 7682, 18227, 534, 1223, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285570, 8221, 225, 4, 73, "Subsection"],
Cell[285798, 8227, 16637, 487, 1145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302472, 8719, 195, 4, 71, "Subsection"],
Cell[302670, 8725, 17857, 523, 1223, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320564, 9253, 171, 3, 67, "Subsection"],
Cell[320738, 9258, 16367, 483, 1145, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337142, 9746, 191, 4, 67, "Subsection"],
Cell[337336, 9752, 12027, 355, 591, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349400, 10112, 174, 3, 67, "Subsection"],
Cell[349577, 10117, 16429, 484, 1145, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

